Chirality Effects in Molecular Chainmail

Motivated by the observation of positive Gaussian curvature in kinetoplast DNA networks, we consider the effect of linking chirality in square lattice molecular chainmail networks using Langevin dynamics simulations and constrained gradient optimization. Linking chirality here refers to ordering of over-under versus under-over linkages between a loop and its neighbors. We consider fully alternating linking, maximally non-alternating, and partially non-alternating linking chiralities. We find that in simulations of polymer chainmail networks, the linking chirality dictates the sign of the Gaussian curvature of the final state of the chainmail membranes. Alternating networks have positive Gaussian curvature, similar to what is observed in kinetoplast DNA networks. Maximally non-alternating networks form isotropic membranes with negative Gaussian curvature. Partially non-alternating networks form flat diamond-shaped sheets which undergo a thermal folding transition when sufficiently large, similar to the crumpling transition in tethered membranes. We further investigate this topology-curvature relationship on geometric grounds by considering the tightest possible configurations and the constraints that must be satisfied to achieve them.

==> anc/Initializations.txt <==
To create alternating networks, tile the following link with a periodicity of 7.

0.841180935925821	3.98979261867347	-1.11677352611431
1.61292799213883	2.71916535341421	-0.964624615011136
2.52234285624043	1.87881101255654	0.323196645444549
3.72000226338210	1.17441610965550	1.01515804638174
4.77032190153445	0.442555674095836	0.144226340849411
4.86782871064232	-0.196540118447750	-1.36014470021524
4.04578781084892	-1.11929609854925	-2.24841615517409
3.03086820932112	-2.04527080044127	-1.73148111184709
2.50470903691464	-2.69409032427607	-0.0493756952052103
1.78984221719198	-3.36618359166016	1.48875409854475
0.775133785457210	-4.42526997731792	1.72951732386895
-0.0700761058790637	-4.96087279341791	0.647871464744987
-0.671921994140313	-4.47255742649958	-0.775897912382948
-1.42200986536718	-3.15416555698581	-1.32568499383127
-2.25441086277738	-2.09642352519270	-0.277030218374396
-3.32515137084803	-1.33082596645675	0.797019581066189
-4.52091549628895	-0.565465723223932	0.410148548079592
-4.84546962511470	0.109038180305443	-0.987365403665509
-4.17951063562079	1.03230007749101	-1.97417717201214
-3.17883390558027	2.02829901608276	-1.64351439172428
-2.58158622615622	2.75264842548362	-0.0952334575139972
-1.76606464739507	3.53808569789540	1.29623143293018
-0.669079568372464	4.53273087092004	1.26549029475656
0.189917633998855	4.79011540447088	0.0655760235412241

To create non-alternating networks, tile the following link with a periodicity of 6.

3.28440361498018	-1.25681226796417	0.802471633102825
2.53732297494687	-1.97501942202574	0.875560089226071
1.78996392203460	-2.64953231041463	0.817051360057958
1.04115019852514	-3.31984524869665	0.688620057307762
0.264091277991207	-3.87197150385495	0.324553467949342
-0.560526489392590	-3.89800954711841	-0.329588805893336
-1.29932756054019	-3.36442955286628	-0.711792033951066
-2.02607999863072	-2.61069344482569	-0.787392202554879
-2.70048467612284	-1.86420864300964	-0.730819131284732
-3.37552080544977	-1.10656400789052	-0.603118994785770
-3.92585033352223	-0.331894073869148	-0.242914914630525
-3.96738285004539	0.478323722089637	0.399831272305889
-3.47036982860948	1.18674542537866	0.782782484721229
-2.72427562068250	1.91056023388696	0.877107907919333
-1.98636990982227	2.57047502349640	0.826819486519907
-1.24271159756044	3.23008649846249	0.711842901867334
-0.479756609588130	3.80064697635793	0.395021136865869
0.339318424098356	3.91748651632076	-0.242435851361313
1.07908675714622	3.44150947525920	-0.671528806399849
1.82617527409835	2.68393341065000	-0.781233370152895
2.50698101173938	1.92818185331799	-0.730300306076911
3.19397985308687	1.15600230786538	-0.609164214046097
3.77611620354934	0.353615572581544	-0.260324032909038
3.82845068871121	-0.486388750937171	0.397479097228095

To create semi-alternating networks, tile the following 2x2 set of links with a periodicity of 13.

-3.13961771783057	-1.58053888299968	-0.343861200418032
-3.81664507607932	-0.761433566732185	-0.674564025210129
-4.13473415600310	0.0835252746768682	-1.31513292110778
-3.88192641112752	0.945897203485748	-1.95689089711557
-3.22221711746406	1.77672226450504	-2.27142611901121
-2.42003696585080	2.54687834182228	-2.27315963735956
-1.58937007143580	3.26929576732283	-2.09227798703747
-0.739782283455018	3.88746612301182	-1.71453478269642
0.125449115226726	4.14896893883323	-1.06690420370466
0.954304403605633	3.84718292716633	-0.391475256894516
1.72057289034810	3.15082060701159	0.0190817539065253
2.45678908619912	2.33224775334763	0.202862314428007
3.19984421531545	1.51087880271429	0.343845869603374
3.87689011642544	0.691736518253440	0.674496949313687
4.19503126814782	-0.153243315993350	1.31504631522244
3.94225391599784	-1.01561738443652	1.95683836734609
3.28253683925054	-1.84642941500052	2.27141267373994
2.48033168238223	-2.61656574950891	2.27316751640511
1.64964024935472	-3.33895673035593	2.09228823928166
0.800025657378783	-3.95709734880277	1.71452920333366
-0.0652159697952031	-4.21855665812963	1.06689154386562
-0.894061930825895	-3.91674914737885	0.391485225895327
-1.66032730205867	-3.22040412330891	-0.0190623624730076
-2.39655321398360	-2.40186545915553	-0.202851907128491

-3.17137800018148	5.19958997452710	0.354204619793019
-3.84098771140953	6.01370256870836	0.696932572722841
-4.14037004806107	6.85553777694251	1.34379089762744
-3.86957226394517	7.71483234920236	1.97681363286829
-3.20000342889031	8.53824868347163	2.27966761884308
-2.39041219454077	9.29584705573821	2.27551471076058
-1.54977525081832	9.99923452531311	2.08819697803991
-0.687951451852520	10.5839361338427	1.69762501242618
0.184403953809405	10.8002582294806	1.05039141497904
1.01066337317758	10.4715844558961	0.392860888620338
1.77131450470084	9.77478855943858	-0.00982771041275272
2.50697519450183	8.96748110733963	-0.199792849046935
3.25057777520637	8.16047790412457	-0.357485571047319
3.91100511416717	7.35371670825382	-0.721291343152656
4.18549909538916	6.51834024828333	-1.38007948746909
3.89288732064096	5.66479672244777	-2.00340527820062
3.21849913943345	4.84531461916232	-2.29003228621585
2.41659630335903	4.08592185310772	-2.27493333101332
1.59015295948800	3.37362054280001	-2.08242629342053
0.745660312173402	2.77260690419009	-1.68877610956915
-0.112046600595441	2.53979248356840	-1.03151219779892
-0.932775797252666	2.86490377109533	-0.364831911592003
-1.69383519409079	3.56838633702017	0.0326397108141030
-2.42863267029929	4.38413654165445	0.210524537945994

3.42195867597785	-1.48642697369333	0.378783868956476
2.78920550754916	-0.668752811811833	0.763122190631829
2.56355306689094	0.174871918947536	1.43112705354603
2.89932589759502	1.03171810046273	2.03296578639699
3.59270771626022	1.85065618167691	2.29021168873594
4.39887888808257	2.61053350744200	2.25784514536672
5.22810154510135	3.32003563014354	2.04981072777817
6.07906609897150	3.88938529593931	1.62106278872369
6.93497929047923	4.03935412199747	0.938430457659576
7.73485953229030	3.62753840035458	0.297332481772522
8.46542873589287	2.87698369232478	-0.0621189752261450
9.17441324251000	2.04025791961239	-0.224745452193360
9.89460103927532	1.21362125963265	-0.387671417612498
10.5137670813311	0.393049957272732	-0.787848240630243
10.7256472631587	-0.451608465219072	-1.45472366033945
10.3919736679321	-1.30906283346079	-2.04467919692625
9.71146637809670	-2.12696417930551	-2.29954740610771
8.91736139191672	-2.88481849863034	-2.26582525533601
8.09828267909897	-3.58842668585518	-2.04979518852881
7.25644527026633	-4.14645733758811	-1.61143225622287
6.40862854282162	-4.28628823239823	-0.927109996071067
5.61030476293965	-3.87410655178132	-0.290299270613626
4.87275390752370	-3.13079671567122	0.0651804460452491
4.15259100236477	-2.30443510842712	0.224913109749924

3.35747004168078	5.31954378894114	-0.399213820135019
2.74169852163717	6.13142404203149	-0.807399534135273
2.55297401667224	6.97208633806908	-1.48323723869498
2.92040495538571	7.82561159944312	-2.06467160038499
3.62776405026559	8.63565901524797	-2.29778203122367
4.44104460384924	9.38184069078164	-2.25035546578019
5.27934997449749	10.0681650930599	-2.02381456338393
6.14095977153377	10.5859874198912	-1.56551389175956
6.99731019615410	10.6607853085254	-0.879764428830968
7.78587092858594	10.2000805672186	-0.268670901400780
8.50684260458812	9.44091565352076	0.0697747108510169
9.21547228132343	8.61441175652792	0.231857313113582
9.93555477743630	7.80333442410181	0.414755457629850
10.5289557630978	6.99691653975672	0.854825819582390
10.6856154848610	6.16330934388610	1.53549108205900
10.3062194537770	5.31690441929348	2.09715996378104
9.60917943454811	4.51347422321946	2.31643468722071
8.81433328382143	3.76988056627212	2.25957322915049
7.99812965486819	3.08312564268300	2.02262786854665
7.16047850886098	2.56055693741210	1.55511753769952
6.32284167892748	2.47664324881506	0.860164162153835
5.53676988226046	2.93071041328653	0.245197836956875
4.80678519659797	3.68643658599345	-0.0862690736852547
4.08756167287092	4.50929034060748	-0.237144166012732

